She's Got Her Mother's Hair: Unveiling the Origin of Black Hole Magnetic Fields through Stellar to Collapsar Simulations

Relativistic jets from a Kerr black hole (BH) following the core collapse of a massive star ("collapsar") is a leading model for gamma-ray bursts (GRBs). However, the two key ingredients for a Blandford-Znajek powered jet $-$ rapid rotation and a strong magnetic field $-$ seem mutually exclusive. Strong fields in the progenitor star's core transport angular momentum outwards more quickly, slowing down the core before collapse. Through innovative multidisciplinary modeling, we first use MESA stellar evolution models followed to core collapse, to explicitly show that the small length-scale of the instabilities $-$ likely responsible for angular momentum transport in the core (e.g., Tayler-Spruit) $ - $ results in a low net magnetic flux fed to the BH horizon, far too small to power GRB jets. Instead, we propose a novel scenario in which collapsar BHs acquire their magnetic "hair" from their progenitor proto-neutron star (PNS), which is likely highly magnetized from an internal dynamo. We evaluate the conditions for the BH accretion disk to pin the PNS magnetosphere to its horizon immediately after the collapse. Our results show that the PNS spin-down energy released before collapse matches the kinetic energy of Type Ic-BL supernovae, while the nascent BH's spin and magnetic flux produce jets consistent with observed GRB characteristics. We map our MESA models to 3D general-relativistic magnetohydrodynamic simulations and confirm that accretion disks confine the strong magnetic flux initiated near a rotating BH, enabling the launch of successful GRB jets, whereas a slower-spinning BH or one without a disk fails to do so.

==> MESA_input/src/run.f90 <==
      program run
      use run_star_support, only: do_read_star_job
      use run_star, only: do_run_star
      
      implicit none
      
      integer :: ierr
      character (len=32) :: inlist_fname
      
      ierr = 0
      inlist_fname = 'inlist'
      
      call do_read_star_job(inlist_fname, ierr)
      if (ierr /= 0) stop 1
      
      call do_run_star(inlist_fname)
      
      end program


==> MESA_input/src/run_star_extras.f90 <==
! ***********************************************************************
!
!   Copyright (C) 2012  Bill Paxton
!
!   this file is part of mesa.
!
!   mesa is free software; you can redistribute it and/or modify
!   it under the terms of the gnu general library public license as published
!   by the free software foundation; either version 2 of the license, or
!   (at your option) any later version.
!
!   mesa is distributed in the hope that it will be useful,
!   but without any warranty; without even the implied warranty of
!   merchantability or fitness for a particular purpose.  see the
!   gnu library general public license for more details.
!
!   you should have received a copy of the gnu library general public license
!   along with this software; if not, write to the free software
!   foundation, inc., 59 temple place, suite 330, boston, ma 02111-1307 usa
!
! ***********************************************************************

module run_star_extras

  use star_lib
  use star_def
  use const_def
  use math_lib
  use chem_def
  use num_lib
  use binary_def

  implicit none

contains

  include 'Fuller_AM/Fuller_AM_transport.inc'

  subroutine extras_controls(id, ierr)
    integer, intent(in) :: id
    integer, intent(out) :: ierr
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return

    s% extras_startup => extras_startup
    s% extras_start_step => extras_start_step
    s% extras_check_model => extras_check_model
    s% extras_finish_step => extras_finish_step
    s% extras_after_evolve => extras_after_evolve
    s% how_many_extra_history_columns => how_many_extra_history_columns
    s% data_for_extra_history_columns => data_for_extra_history_columns
    s% how_many_extra_profile_columns => how_many_extra_profile_columns
    s% data_for_extra_profile_columns => data_for_extra_profile_columns

    s% how_many_extra_history_header_items => how_many_extra_history_header_items
    s% data_for_extra_history_header_items => data_for_extra_history_header_items
    s% how_many_extra_profile_header_items => how_many_extra_profile_header_items
    s% data_for_extra_profile_header_items => data_for_extra_profile_header_items

    ! if use_other_am_mixing = .true.
    s% other_am_mixing => TSF_Fuller_lu22
    s% how_many_other_mesh_fcns => how_many_other_mesh_fcns
    s% other_mesh_fcn_data => resolve_gradients

  end subroutine extras_controls

  subroutine how_many_other_mesh_fcns(id, n)
    integer, intent(in) :: id
    integer, intent(out) :: n
    n = 3
  end subroutine how_many_other_mesh_fcns

  subroutine resolve_gradients( &
       id, nfcns, names, gval_is_xa_function, vals1, ierr)
    use const_def
    integer, intent(in) :: id
    integer, intent(in) :: nfcns
    character (len=*) :: names(:)
    logical, intent(out) :: gval_is_xa_function(:) ! (nfcns)
    real(dp), pointer :: vals1(:)
    real(dp), pointer :: vals(:,:)
    integer, intent(out) :: ierr
    integer :: k, j
    real(dp) :: weight, gradT_across_kj, gradmu_across_kj
    real(dp) :: delta_grada_across_kj, delta_gradr_across_kj
    type (star_info), pointer :: s
    gval_is_xa_function(1:nfcns) = .false.
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) then
       call mesa_error(__FILE__,__LINE__,"problem other_mesh_function resolve_gradients")
    end if

    vals(1:s%nz,1:nfcns) => vals1(1:s%nz*nfcns)

    ! initialize to null
    vals(1:s%nz, 1) = 0.0d0

    names(1) = "nabla_T_across_hp"
    names(2) = "nabla_mu_across_hp"
    names(3) = "delta_grada_across_hp"
    ! names(4) = "delta_gradr_across_hp"

    weight = s% x_ctrl(3) ! weight set in inlist1

    ! aim: resolve all these gradients interpolating across hp
    do k = 1, s%nz-1
       j = k+1
       do while (abs(s%r(k)-s%r(j)) <= s% scale_height(k) .and. j<= s%nz-1)
          j = j + 1 ! move one deeper
       end do
       ! now j is the index of the cell below cell k at distance
       ! equal to the local pressure scale heigh at cell k
       gradT_across_kj = (s% xh(s% i_lnT, k) - s%xh(s% i_lnT, j))/(s% lnPeos(k) - s%lnPeos(j))
       gradmu_across_kj = (log(s% mu(k)) - log(s%mu(j)))/(s% lnPeos(k) - s%lnPeos(j))
       delta_grada_across_kj = abs(s% grada(k) - s%grada(j))
       delta_gradr_across_kj = abs(s% gradr(k) - s%gradr(j))
       vals(k, 1) = weight * gradT_across_kj
       vals(k, 2) = weight * gradmu_across_kj
       vals(k, 3) = weight * delta_grada_across_kj
       ! vals(k, 4) = weight * delta_gradr_across_kj
    end do

    ! enforce a floor: gradients are un-resolvable in 1D!
    ! vals(1:s%nz, 1:nfcns) = max(vals(1:s%nz, 1:nfcns), 1d-4)
    ! print *, "pre floor", minval(vals(1:s%nz, 1:nfcns)), maxval(vals(1:s%nz, 1:nfcns))
    ! where (abs(vals(1:s%nz, 1:nfcns)) < 1.0d-4) vals(1:s%nz, 1:nfcns) = sign(1.0d-4, vals(1:s%nz, 1:nfcns))
    ! where (abs(vals(1:s%nz, 1:nfcns)) > 5.0d3) vals(1:s%nz, 1:nfcns) = sign(5.0d3, vals(1:s%nz, 1:nfcns))
    ! print *, "post floor", minval(vals(1:s%nz, 1:nfcns)), maxval(vals(1:s%nz, 1:nfcns))
  end subroutine resolve_gradients

  integer function get_index_no_v(id, ierr) result(k_no_v)
    integer, intent(in) :: id
    integer, intent(out) :: ierr
    real(dp) :: t_sound_cross
    integer :: k, k0
    type (star_info), pointer :: s
    ! initialize at surface
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) then
       call mesa_error(__FILE__,__LINE__,"problem finding index for v expunging")
    end if
    ! initialize indexes at surface
    k_no_v = 1
    k0 = 1

    ! hack to turn this off from inlist
    if (s% x_ctrl(1)<0) return


    ! if O depletion, start at CO core mass
    if ((s%lxtra(2)) .and. (minval(s% entropy(1:s%nz)) < s%x_ctrl(2))) &
         k0 = min(minloc(abs(s%m(1:s%nz)/Msun - s%co_core_mass), dim=1), &
                  minloc(abs(s% entropy(1:s%nz)- s%x_ctrl(2)), dim=1))

    ! ! if past silicon depletion, owerwrite and start from Si core
    ! if (s% lxtra(3) .eqv. .true.) then
    !    k = k0 ! from previous inner boundary (surface or CO core)
    !    do while ((s% xa(s% net_iso(isi28), k) <= s% min_boundary_fraction) .and. &
    !         ((s% xa(s% net_iso(io16), k) >= 0.1d0)) .and. k<s%nz)
    !       k = k + 1 ! one cell deep
    !    end do
    !    ! if not reached center, we are at si core outer boundary
    !    if (k < s% nz) k0 = k ! update
    ! end if

    ! find point in sonic contact with core edge
    t_sound_cross = 0.0d0
    k_no_v=k0 ! start at core edge
    do while ((t_sound_cross < s%x_ctrl(1) * s%dt) .and. (k_no_v >1))
       t_sound_cross = t_sound_cross + (s%r(k_no_v-1)-s%r(k_no_v))/s%csound(k_no_v)
       k_no_v = k_no_v - 1 ! loop outward
    end do
  end function get_index_no_v

  subroutine extras_startup(id, restart, ierr)
    integer, intent(in) :: id
    logical, intent(in) :: restart
    integer, intent(out) :: ierr
    type (star_info), pointer :: s
    integer :: k
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
  end subroutine extras_startup

  integer function extras_start_step(id)
    integer, intent(in) :: id
    integer :: k_no_v, ierr
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
    extras_start_step = 0

    if (s% lxtra(1) .eqv. .false.) then
       if (log10(exp(maxval(s% xh(s% i_lnT, 1:s% nz)))) > 8.95d0) then
          write(*,*) "Found layer with logT>8.95"
          s% lxtra(1) = .true.
       end if
    end if

    if (s% lxtra(2) .eqv. .false.) then
       if ((s% xa(s% net_iso(io16), s% nz) <= 0.1d0) .and. &
            (s% xa(s% net_iso(ic12), s%nz) <= 1d-3) .and. &
            (s% xa(s% net_iso(ihe4), s%nz) <= 5d-3) .and. &
            (s% xa(s% net_iso(ih1), s%nz) <= 0.5d0)) then
          write(*,*) "Oxygen depletion!"
          s% lxtra(2) = .true.
          ! get some more terminal output
          s% num_trace_history_values = 2
          s% trace_history_value_name(1) = 'non_fe_core_infall'
          s% trace_history_value_name(2) = 'rel_E_err'
       end if
    end if

    if (s% lxtra(3) .eqv. .false.) then
       if ((s% xa(s% net_iso(isi28), s% nz) <= 5d-3) .and. &
            (s% xa(s% net_iso(io16), s%nz) <= 5d-3) .and. &
            (s% xa(s% net_iso(ic12), s%nz) <= 5d-3) .and. &
            (s% xa(s% net_iso(ihe4), s%nz) <= 0.2d0) .and. &
            (s% xa(s% net_iso(ih1), s%nz) <= 0.5d0)) then
          write(*,*) "Silicon depletion!"
          s% lxtra(3) = .true.
          ! get some more terminal output
          s% num_trace_history_values = 4
          s% trace_history_value_name(1) = 'Fe_core'
          s% trace_history_value_name(2) = 'fe_core_infall'
          s% trace_history_value_name(3) = 'non_fe_core_infall'
          s% trace_history_value_name(4) = 'rel_E_err'
          ! force saving profiles
          s% write_profiles_flag = .true.
          s% profile_interval = 1
       end if
    end if
    k_no_v = get_index_no_v(id, ierr)
    if (k_no_v > 1) then
       ! set new velocity_q_upper_boundx for current timestep
       s% velocity_q_upper_bound = s%q(k_no_v)
    else
       ! reset dummy limit
       s% velocity_q_upper_bound = 1d99
    end if
  end function extras_start_step

  ! returns either keep_going, retry, backup, or terminate.
  integer function extras_check_model(id)
    integer, intent(in) :: id
    integer :: ierr, k
    real(dp) :: dlnL_dt, dlnTeff_dt, dlnR_dt
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
    extras_check_model = keep_going

    ! nasty numerical spikes occur at constant R
    ! check for large dL/dt and/or dTeff/dt at small dR/dt
    ! and retry if you find one
    dlnL_dt = (log(s%xh(s%i_lum, 1)) - log(s%xh_old(s%i_lum, 1)))/s%dt
    dlnTeff_dt = (s%xh(s%i_lnT, 1) - s%xh_old(s%i_lnT, 1))/s%dt
    dlnR_dt =  (s%xh(s%i_lnR, 1) - s%xh_old(s%i_lnR, 1))/s%dt

    ! the control below should be ~0 because of the black body relation
    s% xtra(1) = (dlnL_dt - 4*dlnTeff_dt)/dlnR_dt - 2.0d0

    ! ! if max logT>8.95 and deviation from BB dev larger than x_ctrl(4) retry
    ! if (s%lxtra(1) .and. abs(s%xtra(1)) >= s%x_ctrl(4)) then
    !        print *, "test",  s%xtra(1), "large!RETRY"
    !        extras_check_model = retry
    ! end if

    if (extras_check_model == terminate) s% termination_code = t_extras_check_model
  end function extras_check_model

  integer function how_many_extra_history_columns(id)
    integer, intent(in) :: id
    integer :: ierr
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
    how_many_extra_history_columns = 4
  end function how_many_extra_history_columns

  subroutine data_for_extra_history_columns(id, n, names, vals, ierr)
    integer, intent(in) :: id, n
    character (len=maxlen_history_column_name) :: names(n)
    real(dp) :: vals(n)
    integer, intent(out) :: ierr
    type (star_info), pointer :: s
    integer :: k
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return

    ! find location above which we damp v
    k = get_index_no_v(id, ierr)
    names(1) = 'k_no_v_above'
    vals(1) = k
    names(2) = 'q_no_v_above'
    vals(2) = s%q(k)
    names(3) = 'tau_no_v_above'
    vals(3) = s%tau(k)
    names(4) = 'BB_numerical_deviation'
    vals(4) = s%xtra(1)

  end subroutine data_for_extra_history_columns

  integer function how_many_extra_profile_columns(id)
    integer, intent(in) :: id
    integer :: ierr
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
    how_many_extra_profile_columns = 0
  end function how_many_extra_profile_columns

  subroutine data_for_extra_profile_columns(id, n, nz, names, vals, ierr)
    integer, intent(in) :: id, n, nz
    character (len=maxlen_profile_column_name) :: names(n)
    real(dp) :: vals(nz,n)
    integer, intent(out) :: ierr
    type (star_info), pointer :: s
    integer :: k
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
  end subroutine data_for_extra_profile_columns


  integer function how_many_extra_history_header_items(id)
    integer, intent(in) :: id
    integer :: ierr
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
    how_many_extra_history_header_items = 0
  end function how_many_extra_history_header_items


  subroutine data_for_extra_history_header_items(id, n, names, vals, ierr)
    integer, intent(in) :: id, n
    character (len=maxlen_history_column_name) :: names(n)
    real(dp) :: vals(n)
    type(star_info), pointer :: s
    integer, intent(out) :: ierr
    ierr = 0
    call star_ptr(id,s,ierr)
    if(ierr/=0) return
  end subroutine data_for_extra_history_header_items


  integer function how_many_extra_profile_header_items(id)
    integer, intent(in) :: id
    integer :: ierr
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
    how_many_extra_profile_header_items = 0
  end function how_many_extra_profile_header_items


  subroutine data_for_extra_profile_header_items(id, n, names, vals, ierr)
    integer, intent(in) :: id, n
    character (len=maxlen_profile_column_name) :: names(n)
    real(dp) :: vals(n)
    type(star_info), pointer :: s
    integer, intent(out) :: ierr
    ierr = 0
    call star_ptr(id,s,ierr)
    if(ierr/=0) return
  end subroutine data_for_extra_profile_header_items


  ! returns either keep_going or terminate.
  ! note: cannot request retry or backup; extras_check_model can do that.
  integer function extras_finish_step(id)
    integer, intent(in) :: id
    real(dp) :: m_infall
    integer :: ierr, k, k_sonic
    character (len=200) :: fname
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
    extras_finish_step = keep_going

    if ((s% lxtra(1) .eqv. .true.) .and. &
         (s% lxtra(11) .eqv. .false.)) then
       s% lxtra(11) = .true. ! avoid getting in here again
       print *, "save first timestep for max(T)>10^8.95K"
       write(fname, fmt="(a15)") 'CHE_logT895.mod'
       call star_write_model(id, fname, ierr)
       write(fname, fmt="(a17)") 'CHE_logT895.photo'
       call star_write_photo(id, trim(s%photo_directory)//'/'//trim(fname), ierr)
       write(fname, fmt="(a16)") 'CHE_logT895.data'
       call star_write_profile_info(id, trim(s%log_directory)//'/'//trim(fname), ierr)
    end if

    if ((s%lxtra(2) .eqv. .true.) .and. &
        (s% lxtra(12) .eqv. .false.)) then
       s% lxtra(12) = .true. ! avoid getting in here again
       print *, "save first timestep post O core depletion"
       write(fname, fmt="(a10)") 'O_depl.mod'
       call star_write_model(id, fname, ierr)
       write(fname, fmt="(a12)") 'O_depl.photo'
       call star_write_photo(id, trim(s%photo_directory)//'/'//trim(fname), ierr)
       write(fname, fmt="(a11)") 'O_depl.data'
       call star_write_profile_info(id, trim(s%log_directory)//'/'//trim(fname), ierr)
       ! save more output
       s% photo_interval = 100
       s% pg% pgstar_interval = 10
       s% terminal_interval = 1
       s% write_header_frequency = 1
       s% profile_interval = 1
    end if

    if ((s%lxtra(3) .eqv. .true.) .and. &
        (s% lxtra(13) .eqv. .false.)) then
       s% lxtra(13) = .true. ! avoid getting in here again
       print *, "save first timestep post Si core depletion"
       write(fname, fmt="(a11)") 'Si_depl.mod'
       call star_write_model(id, fname, ierr)
       write(fname, fmt="(a13)") 'Si_depl.photo'
       call star_write_photo(id, trim(s%photo_directory)//'/'//trim(fname), ierr)
       write(fname, fmt="(a12)") 'Si_depl.data'
       call star_write_profile_info(id, trim(s%log_directory)//'/'//trim(fname), ierr)
       ! save more output
       s% photo_interval = 50
       s% pg% pgstar_interval = 1
       s% terminal_interval = 1
       s% write_header_frequency = 1
       s% profile_interval = 1
       s% pg% Profile_Panels5_file_flag = .true.
    end if

    ! post Si depletion, check velocity
    if ((s%lxtra(13) .eqv. .true.) .and. &
        (s% fe_core_mass > 0.0d0)) then
       k = s%nz
       do while (s% m(k) <= s% fe_core_mass * Msun)
          k = k-1 ! loop outwards
       end do
       ! k is now the outer index of the fe core
       if (maxval(abs(s%v(k:s%nz))) >= s% fe_core_infall_limit) then
          s% termination_code = t_fe_core_infall_limit
          write(*, '(/,a,/, 99e20.10)') &
               'stop because fe_core_infall > fe_core_infall_limit', &
               s% fe_core_infall, s% fe_core_infall_limit
          print *, "treshold v used", maxval(abs(s%v(k:s%nz)))
          extras_finish_step = terminate
       end if
    end if

  end function extras_finish_step


  subroutine extras_after_evolve(id, ierr)
    integer, intent(in) :: id
    integer, intent(out) :: ierr
    type (star_info), pointer :: s
    ierr = 0
    call star_ptr(id, s, ierr)
    if (ierr /= 0) return
  end subroutine extras_after_evolve


end module run_star_extras


==> scripts/HRD.py <==
""" Script to make Hertszprung-Russel diagram in appendix """
import numpy as np
import matplotlib.pyplot as plt
from MESAreader import get_src_col, Rsun_cm, Lsun
import matplotlib.gridspec as gridspec
from math import pi


def get_L_from_r_teff(radius, teff):
    # to annotate radii on HRD
    # Stephan Boltzman constant
    boltzm = 1.380649e-16   # cgs
    hbar = 6.62607015e-27 / (2 * pi)
    clight = 2.99792458e10
    sigma = (pi * pi * boltzm * boltzm * boltzm * boltzm) / (
        60 * hbar * hbar * hbar * clight * clight
    )
    # convert r to cm
    radius *= Rsun_cm
    # assume teff is in K
    lum = 4 * pi * radius * radius * sigma * teff ** 4.0
    # convert to Lsun
    lum = lum / Lsun
    return lum


def annotate_radii_hrd(ax, radii=np.logspace(0, 3, base=10)):
    """
    give the axis object for an HRD plot (assumed to be in log10 Lsun and log10 Teff),
    and a list of radii in Rsun units, plots radii.
    Parameters:
    ----------
    ax: `mpl.ax` matplotlib axis object
    radii: `np.array`, optional, radii to mark
    """
    xmin, xmax = ax.get_xlim()
    ymin, ymax = ax.get_ylim()
    Tmax = 10.0 ** xmax
    Tmin = 10.0 ** xmin
    teff = np.linspace(Tmin, Tmax, 10)
    x = np.log10(teff)
    for r in radii:
        lum = get_L_from_r_teff(r, teff)
        y = np.log10(lum)
        ax.plot(x, y, c="#808080", ls=":", lw=1)
        # ax.text(x[5], y[5], f"{r:.0f}"+r"$\,R_\odot$", fontsize=20,
        # transform=ax.transData, zorder=0, c="#808080"),
        # rotation=np.((max(y)-min(y))/(max(x)-min(x))))
    # reset ylim
    ax.set_ylim(ymin, ymax)


def make_one_HRD(hfile, ax,
                 annotate_radii = None,
                 show_interp = True,
                 **kwargs):
    src, col = get_src_col(hfile)
    logT = src[:, col.index("log_Teff")]
    logL = src[:, col.index("log_L")]
    ax.plot(logT, logL, **kwargs)
    if show_interp:
        t = src[:, col.index("star_age")]
        t_interp = np.arange(0, max(t), 1e5)
        logL_interp = np.interp(t_interp, t, logL)
        logT_interp = np.interp(t_interp, t, logT)
        ax.scatter(logT_interp, logL_interp, marker='o', s=50, c=kwargs['c'],
                   zorder=kwargs['zorder'])
    if annotate_radii:
        annotate_radii_hrd(ax, radii=annotate_radii)


if __name__ == "__main__":
    fig = plt.figure()
    gs = gridspec.GridSpec(150, 100)
    ax = fig.add_subplot(gs[:, :])
    ax.invert_xaxis()
    ax.set_xlabel(r"$\log_{10}(T_\mathrm{eff}/[K])$")
    ax.set_ylabel(r"$\log_{10}(L/L_\odot)$")
    hfile = "../MESA_output/LOGS/history.data"
    make_one_HRD(hfile, ax, annotate_radii=[0.5, 1, 3, 10],
                 show_interp=True, c='b', zorder=10,
                 label=r"$40\,M_\odot, \omega=0.6\omega_\mathrm{crit}$")
    ax.legend(frameon=True)
    plt.savefig('../HRD.pdf')
    # print some info
    src, col = get_src_col(hfile)
    print("max R", f"{max(src[:, col.index('radius')]):.2f}", "Rsun")
    print("min R", f"{min(src[:, col.index('radius')]):.2f}", "Rsun")
    print("final mass:", f"{src[-1, col.index('star_mass')]:.0f}", "Msun")
    age = src[:, col.index('star_age')]*1e-6
    h_center = src[:, col.index("center_h1")]
    TAMS_threshold = 1e-2
    print("end main sequence",
          f"{age[np.argmin(np.absolute(h_center-TAMS_threshold))]:.2f}",
          "Myr")


==> scripts/MESAreader.py <==
# Author: Mathieu Renzo <mathren90@gmail.com>
# Keywords: files

# Copyright (C) 2019-2022 Mathieu Renzo

# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or (at
# your option) any later version.
#
# This program is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see http://www.gnu.org/licenses/.

__author__ = "Mathieu Renzo"

import numpy as np
import os
import sys
import glob
import time
import math


# import re
# for log_scrubber
import shlex

# imports below are optional #
try:
    from termcolor import colored
except ModuleNotFoundError:
    # print("no pretty colors, install termcolor for that")
    def colored(string, color):
        print(string)

try:
    import pyMesaUtils as pym
except ModuleNotFoundError:
    # print("pyMESA not found, install from https://github.com/rjfarmer/pyMesa")
    pass

# constants -------------------------------------------------------------------------------
global secyer, G_cgs, Lsun, Msun, Rsun_cm, clight, sigma_SB
try:
    """read constants from MESA, requires pyMESA and MESA installed"""
    const_lib, const_def = pym.loadMod("const")
    secyer = const_def.secyer.value
    G_cgs = const_def.standard_cgrav.value
    Lsun = const_def.Lsun.value
    Msun = const_def.Msun.value
    Rsun_cm = const_def.Rsun.value
    clight = const_def.clight.value
    sigma = const_def.boltz_sigma
    print(colored("successfully read constants from pyMesa", "blue"))
except:
    """if pyMESA not available, define by hand"""
    dayyer = float(365.25)
    secyer = float(dayyer * 24 * 60 * 60)
    G_cgs = float(6.67430e-8)  # in cgs
    mu_sun = float(1.3271244e26)
    Lsun = float(3.828e33)
    Msun = mu_sun / G_cgs
    Rsun_cm = float(6.957e10)   # in cm
    clight = float(2.99792458e10)  # cm/s
    boltzm = float(1.380649e-16)  # erg/ K
    planck_h = float(6.62607015e-27)  # Planck constant (erg s)
    hbar = planck_h/(2*math.pi)
    sigma_SB = float(
        (math.pi*math.pi * boltzm*boltzm*boltzm*boltzm)/ (60 * hbar*hbar*hbar * clight*clight)
        )
    print(colored("Hardcoded some constants", "yellow"))


# load files ------------------------------------------------------------------
def reader(myfile, ncols, nhead, fname=None):
    """This example shows how to read a large regular ascii file (consisting of ncolumns), store it in binary format.
    This provides a great speed up when reading larger files created with binary_c or MESA or whateve
    SdM  March 12, 2015
    """

    """15.04.2016 Mathieu: modified to fit my needs for binary_c as well"""

    """8.06.2022  Mathieu: heavy refactoring"""

    # The new binary file will be stored with the same name but with the extention.npy
    if fname == None:
        bin_fname = str(myfile[:-4]) + ".npy"
    else:
        bin_fname = fname
    # Just for fun... time the routine
    start_time = time.time()
    if not os.path.isfile(bin_fname):  # Check if .databin exists already...
        print("...    reading ascii file ", myfile)
        print("...    and storing it for you in binary format")
        print("...    patience please, next time will be way faster ")
        print("...    I promise")
        # If binary does not exist, read the original ascii file:
        if not os.path.isfile(myfile):
            print("File does not exist ", myfile)
            return
        # Read the first "ncol" columns of the file after skipping "nhead" lines, store in a numpy.array
        data = np.genfromtxt(myfile, skip_header=nhead)  # , usecols=range(ncols))
        # Save the numpy array to file in binary format
        np.save(bin_fname, data)
        # print "...    That took ", time.time() - start_time, "second"
    else:
        # print "... Great Binary file exists, reading data directly from ", bin_fname
        # If binary file exists load it directly.
        data = np.load(bin_fname)
        # print "   That took ", time.time() - start_time, "second"
    return data


def get_src_col(f, clean=True, convert=True, bin_fname=None):
    """
    Read MESA output (history or profiles) and optionally
    save a copy in binary format for faster access later.

    Parameters:
    ----------
    clean:   `bool` if True use log_scrubber to remove retry steps before converting to binary
              and parsing the output.
    convert: `bool`, if True the file f is saved to
              binary format for faster reading in the future.
    bin_fname:   `str` name of the binary file if needed

    Returns:
    --------
    src: `np.array`, shape (number of timesteps,
          number of columns), the data
    col: `list`, column names from the header
    """
    # print(f)
    # TODO: maybe one day I'll update this to be a pandas dataframe
    # read header
    with open(f, "r") as P:
        for i, line in enumerate(P):
            if i == 5:
                col = line.split()
                break
    # check if binary exists
    if bin_fname == None:
        bin_fname = str(str(f)[:-4]) + ".npy"
    if os.path.isfile(bin_fname):
        # read the column and binary
        src = reader(f, len(col), 6, bin_fname)
    else:  # binary file does not exist
        print("... Binary file does not yet exist")
        if ("history.data" in str(f)) and clean:
            scrub(f)
        if convert:
            src = reader(f, len(col), 6, bin_fname)
        else:
            src = np.genfromtxt(f, skip_header=6)
    return src, col


def read_MESA_header(fname):
    """reader for the header of MESA profile or history files.
    Parameters:
    ----------
    fname : `string`, path to the file to open
    Returns:
    --------
    src : `list` values, some cannot be converted to float
    col : `list`, columns names
    """
    with open(fname, "r") as f:
        for i, line in enumerate(f):
            if i == 1:
                col = line.split()
            if i == 2:
                src = line.split()
                break
    return src, col


def scrub(logName):
    # this uses the log_scrubber.py script from Bill Wolf
    # which is available here: https://zenodo.org/record/2619282
    print("... let me scrub this for you")
    # dirty fix for PPI ejecta files
    if "ejecta.data" in str(logName):
        dataStart = 1
    else:
        dataStart = 6
    ###################################################################
    # THIS SHOULDN'T NEED TO BE TOUCHED UNLESS YOU ARE SPEEDING IT UP #
    ###################################################################
    # Pull original data from history file
    f = open(logName, "r")
    fileLines = f.readlines()
    f.close()
    headerLines = fileLines[:dataStart]
    dataLines = fileLines[dataStart:]
    # Determine which column is the model_number column
    headers = shlex.split(headerLines[dataStart - 1])
    modelNumberCol = headers.index("model_number")
    # Get list of model numbers
    modelNumbers = [-1] * len(dataLines)
    for i in range(len(dataLines)):
        data = shlex.split(dataLines[i])
        modelNumbers[i] = int(float(data[modelNumberCol]))
    # Pick "good" data points from the end to the beginning
    modelNumbers.reverse()
    dataLines.reverse()
    dataOut = []
    for i in range(len(modelNumbers)):
        if len(dataOut) == 0:
            dataOut.append(dataLines[i])
            lastGoodModelNumber = modelNumbers[i]
            #        print 'model_number = ', modelNumbers[i], ': Accepted!'
        elif modelNumbers[i] < lastGoodModelNumber:
            dataOut.append(dataLines[i])
            lastGoodModelNumber = modelNumbers[i]
            #        print 'model_number = ', modelNumbers[i], '<', lastGoodModelNumber, ': Accepted!'
            # else:
            #        print 'model_number = ', modelNumbers[i], '>=', lastGoodModelNumber, ': REJECTED!'
    # Properly reorder data and make combined output list of lines
    dataOut.reverse()
    fileLinesOut = headerLines + dataOut
    # Output ordered data back into history file
    f = open(logName, "w")
    for line in fileLinesOut:
        f.write(line)
    f.close()
    print("Data in", logName, "has been scrubbed.")


==> scripts/preCC_profile.py <==
import numpy as np
import matplotlib.pyplot as plt
from MESAreader import get_src_col, Rsun_cm, Msun, clight, G_cgs, sigma_SB
import matplotlib.gridspec as gridspec
import math


def calculate_lso_radius_and_spin_parameter(mass_bh, spin_parameter):
    """
    Calculate the radius and specific angular momentum for the marginally stable circular orbit
    around a Kerr black hole.

    Args:
        mass_bh (float): Mass of the black hole (in Msun).
        spin_parameter (float): Angular momentum a per unit mass (0 <= a <= 1).

    Returns:
        tuple: A tuple containing (r_lso_km, j_lso_cm2s).
            r_lso_cm (float): Radius of the marginally stable circular orbit (in km).
            j_lso_cm2s (float): Specific angular momentum (in cm^2/s).
    """
    # if not (0 <= spin_parameter <= 1):
    #     raise ValueError("Kerr parameter 'a' must be in the range [0, 1].")

    spin_parameter = abs(np.minimum(spin_parameter, 1.0))
    a = spin_parameter

    XX = (1.0 + a) ** (1.0 / 3.0) + (1.0 - a) ** (1.0 / 3.0)
    Z1 = 1.0 + XX * (1.0 - a ** 2.0) ** (1.0 / 3.0)
    Z2 = (3.0 * a ** 2.0 + Z1 ** 2.0) ** 0.5
    YY = ((3.0 - Z1) * (3.0 + Z1 + 2 * Z2)) ** 0.5

    r_lso1 = mass_bh * (3.0 + Z2 - YY)  # Prograde Orbit

    r_lso = r_lso1  # Only consider prograde (direct) orbits

    j_lso = r_lso * r_lso * mass_bh ** 0.5 / (r_lso ** (3.0 / 2.0) + a * mass_bh ** (3.0 / 2.0))
    j_lso = j_lso * Msun * G_cgs / clight  # Convert to cm^2/s
    r_lso = r_lso1 * Msun * G_cgs / (clight * clight)  # Convert to cm

    return r_lso, j_lso


def get_local_free_fall_timescale(pfile, bound_only=False):
    """
    returns the local free fall timescale as estimated by MESA:
    tau_ff = 2*pi*sqrt(r^3/(G*m))
    """
    src, col = get_src_col(pfile)
    if bound_only:
        v = src[:, col.index("velocity")]
        vesc = src[:, col.index("vesc")]
        ind = v <= vesc
        m = src[ind, col.index("mass")] * Msun
        r = src[ind, col.index("radius")] * Rsun_cm
    else:
        m = src[:, col.index("mass")] * Msun
        r = src[:, col.index("radius")] * Rsun_cm
    # MESA default
    # tau_ff = 2 * math.pi * np.sqrt((r * r * r) / (G_cgs * m))
    # Eq. 1 in Perna et al. 2018
    # tau_ff = np.sqrt((r * r * r) / (24 * math.pi * G_cgs * m))
    # Best agreement with Gottlieb et al. 2022
    tau_ff = np.sqrt((3 * math.pi * r * r * r) / (32 * G_cgs * m))
    return tau_ff  # in sec


def get_thermal_diff(pfile):
    """ see Spruit 2002 sec. 2.4 """
    src, col = get_src_col(pfile)
    T = 10.**(src[:, col.index("logT")])
    kappa = src[:, col.index("opacity")]
    cp = src[:, col.index("cp")]
    rho = 10.**(src[:, col.index("logRho")])
    # calculate local thermal diffusivity
    thermal_diff = 16*sigma_SB*T**3/(3*kappa*cp*rho**2)  # cm^2 / s
    return thermal_diff


def get_length_scale_B_pol_ST(pfile):
    """
    Determine the physical scale of a TS poloidal loop
    using Eq. 10 in Spruit 2002: l_c = 1/k_c
    """
    src, col = get_src_col(pfile)
    N = np.sqrt(src[:, col.index("brunt_N2")])
    omega = src[:, col.index("omega")]  # 1/s
    radius = src[:, col.index("radius")]*Rsun_cm
    thermal_diff = get_thermal_diff(pfile)
    # Eq. 10 in Spruit 2002
    kr = np.sqrt(N/omega)*np.power(radius*radius*omega/thermal_diff, 0.25)
    k = kr/radius
    ell = 1/k  # cm
    return np.array(ell, dtype=float)


def get_local_B_groth_timescale(pfile):
    """The Spruit-Tayler instability has an associated timescale
    \omega/\omega_A^2 and a lengthscale L_ST <= r\Omega/N with N
    Brunt-Vaisala -- from Spruit 1999 and Ji, Fuller et al. 2022
    """
    t_alfven = get_local_alfven_timescale(pfile) # sec
    src, col = get_src_col(pfile)
    omega = src[:, col.index("omega")]
    N = np.sqrt(np.absolute(src[:, col.index("brunt_N2")]))
    index = (N == 0)
    N[index] = np.PZERO
    t_B_growth = t_alfven*omega/N
    return t_B_growth  # same unit as t_alfven


def get_Alfven_v(pfile):
    src, col = get_src_col(pfile)
    logbr = src[:, col.index("dynamo_log_B_r")]
    br = 10.0**logbr
    rho = 10.0**(src[:, col.index("logRho")])
    va_r = br/np.sqrt(4*math.pi*rho)
    zeroB = logbr <= 1e-50
    va_r[zeroB] = 1e-99  # no B_r means no Alfven waves
    return va_r


def get_local_alfven_timescale(pfile):
    """ TODO: maybe fix using local lengthscale for Bpol creation and not r """
    ell = get_length_scale_B_pol_ST(pfile)
    va_r = get_Alfven_v(pfile)
    tau_alfven = ell/va_r
    return tau_alfven  # in sec


def summary_pfile_plot_radius(pfile, fig_name=None):
    src, col = get_src_col(pfile)
    logr = np.log10((10.**(src[:, col.index("logR")]))*Rsun_cm)
    logj = np.log10(src[:, col.index("omega")]*src[:, col.index("i_rot")])
    logbr = src[:, col.index("dynamo_log_B_r")]
    logbphi = src[:, col.index("dynamo_log_B_phi")]
    m = src[:, col.index("mass")]
    i3 = np.argmin(np.absolute(m-3.))

    v = src[:, col.index("velocity")]*1e-5 # km/s
    fig = plt.figure(figsize=(8,16))
    gs = gridspec.GridSpec(100, 100)
    ax = fig.add_subplot(gs[:, :])
    bx = ax.twinx()
    bx.set_ylim(-1000, 100)
    ax.axvline(logr[i3], 0,1, zorder=0, ls='--', c='k', lw=2)
    # ax.plot(logr, logj, label=r"$j = \omega I$")
    # ax.plot(logr, log_jisco, label=r"$J_\mathrm{ISCO}(a=0)$")
    ax.plot(logr, logbr, label=r"$B_r$")
    ax.plot(logr, logbphi, label=r"$B_\varphi$")
    bx.plot(logr, v, c='g', label=r"$v \ \mathrm{[km\ s^{-1}]}$")
    ax.legend(ncol=2, columnspacing=0.5, handlelength=0.5)
    ax.set_ylim(ymin=-5)
    # ax.set_ylim(10, 20)
    ax.set_xlabel(r"$\log_{10}(r/\mathrm{[cm]})$")
    ax.set_ylabel(r"$\log_{10}(B/[\mathrm{G}])$")
    bx.set_ylabel(r"$v \ \mathrm{[km\ s^{-1}]}$")
    if fig_name:
        plt.savefig(fig_name)
    else:
        plt.show()


def plot_spin_tff_talfven_vs_radius(pfile, fig_name=None, title=None):
    src, col = get_src_col(pfile)
    logr = np.log10((10.**(src[:, col.index("logR")]))*Rsun_cm)
    # logJinside = src[:, col.index("log_J_inside")]
    # Jinside = 10.** logJinside

    r = 10.0**logr
    omega = src[:, col.index("omega")]
    j_specific = r*r*omega
    # Jinside = np.cumsum(10.0**logj)
    mass = src[:, col.index("mass")]
    a = clight*j_specific/(G_cgs*mass*Msun)
    r_ISCO, j_ISCO = calculate_lso_radius_and_spin_parameter(mass, a)
    r_ISCO_nonrot, j_ISCO_nonrot = calculate_lso_radius_and_spin_parameter(mass, np.zeros(len(mass)))
    r_ISCO_maxrot, j_ISCO_maxrot = calculate_lso_radius_and_spin_parameter(mass, np.ones(len(mass)))
    # calculate dynamical timescale
    t_ff = get_local_free_fall_timescale(pfile)
    # calculate radial component of Alfven velocity
    t_alfv = get_local_alfven_timescale(pfile)

    fig = plt.figure(figsize=(8,16))
    gs = gridspec.GridSpec(150, 100)
    ax = fig.add_subplot(gs[:30, :])
    bx = fig.add_subplot(gs[30:60, :])
    cx = fig.add_subplot(gs[60:90, :])
    dx = fig.add_subplot(gs[90:150, :])

    ax.set_ylim(0,1)
    ax.set_ylabel(r"$a = cJ/GM^2$")
    bx.set_ylabel(r"$\tau_{\rm ff}$ [s]")
    bx.set_yscale('log')
    cx.set_ylabel(r"$\tau_{\rm Alfv}$ [s]")
    cx.set_ylim(1e-1, 1e13)
    cx.set_yscale('log')
    dx.set_yscale('log')
    dx.set_xlabel(r"$\log_{10}(r/\mathrm{[cm]})$")
    dx.plot(logr, j_ISCO_nonrot, c='k', ls=':', label=r"$j_{\rm ISCO}(a=0)$")
    dx.plot(logr, j_ISCO, c='k', ls='-', label=r"$j_{\rm ISCO}(a(t))$")
    dx.plot(logr, j_ISCO_maxrot, c='k', ls='--', label=r"$j_\mathrm{ISCO}(a=1)$")
    dx.plot(logr, j_specific, label=r"$j=r^2\omega$")
    dx.legend(fontsize=20, loc="lower right")
    dx.set_ylabel(r"$j \ [\mathrm{cm^2\ s^{-1}}]$")
    ax.plot(logr, a)
    bx.plot(logr, t_ff)
    cx.plot(logr, t_alfv)
    fig.align_ylabels()
    if title != None:
        ax.set_title(title, fontsize=30)
    if fig_name:
        plt.savefig(fig_name)
        print(fig_name)
    else:
        plt.show()


def plot_spin_tff_talfven_vs_mass(pfile, fig_name=None, title=None):
    src, col = get_src_col(pfile)
    logr = np.log10((10.**(src[:, col.index("logR")]))*Rsun_cm)
    r = 10.0**logr
    omega = src[:, col.index("omega")]
    j_specific = r*r*omega
    mass = src[:, col.index("mass")]
    a = clight*j_specific/(G_cgs*mass*Msun)
    r_ISCO, j_ISCO = calculate_lso_radius_and_spin_parameter(mass, a)
    r_ISCO_nonrot, j_ISCO_nonrot = calculate_lso_radius_and_spin_parameter(mass, np.zeros(len(mass)))
    r_ISCO_maxrot, j_ISCO_maxrot = calculate_lso_radius_and_spin_parameter(mass, np.ones(len(mass)))
    # calculate dynamical timescale
    t_ff = get_local_free_fall_timescale(pfile)
    # calculate radial component of Alfven velocity
    t_alfv = get_local_alfven_timescale(pfile)

    fig = plt.figure(figsize=(8, 16))
    gs = gridspec.GridSpec(150, 100)
    ax = fig.add_subplot(gs[:30, :])
    bx = fig.add_subplot(gs[30:60, :])
    cx = fig.add_subplot(gs[60:90, :])
    dx = fig.add_subplot(gs[90:150, :])

    ax.set_ylim(0,1)
    ax.set_ylabel(r"$a = cJ/GM^2$")
    bx.set_ylabel(r"$\tau_{\rm ff}$ [s]")
    bx.set_yscale('log')
    cx.set_ylabel(r"$\tau_{\rm Alfv}$ [s]")
    cx.set_ylim(1e-1, 1e13)
    cx.set_yscale('log')
    dx.set_yscale('log')
    dx.set_xlabel(r"$m \ [M_\odot]$")
    dx.plot(mass, j_ISCO_nonrot, c='#808080', ls='--', label=r"$j_{\rm ISCO}(a=0)$")
    dx.plot(mass, j_ISCO, c='k', ls='-', label=r"$j_{\rm ISCO}(a(t))$")
    dx.plot(mass, j_ISCO_maxrot, c='#808080', ls='-.', label=r"$j_\mathrm{ISCO}(a=1)$")
    dx.plot(mass, j_specific, label=r"$j=r^2\omega$")
    dx.legend(fontsize=20, loc="lower right")
    dx.set_ylabel(r"$j \ [\mathrm{cm^2\ s^{-1}}]$")
    ax.plot(mass, a)
    bx.plot(mass, t_ff)
    cx.plot(mass, t_alfv)
    fig.align_ylabels()
    if title is None:
        ax.set_title(title, fontsize=30)
    if fig_name:
        plt.savefig(fig_name)
        print(fig_name)
    else:
        plt.show()


if __name__ == "__main__":
    root = "../MESA_output/1/"
    pfile = root+"CHE_single_core_collapse.data"
    t_alfven = get_local_alfven_timescale(pfile) # as plotted in Fig.1
    ell = get_length_scale_B_pol_ST(pfile)
    t_alfven2 = ell/get_Alfven_v(pfile)
    t_ff = get_local_free_fall_timescale(pfile)
    src, col = get_src_col(pfile)
    logr = np.log10(src[:, col.index("radius")]*Rsun_cm)
    m = src[:, col.index('mass')]
    fig = plt.figure()
    gs = gridspec.GridSpec(150, 100)
    ax = fig.add_subplot(gs[:, :])
    ax.plot(m, t_alfven, label="Alfven  old, using $r/v_A$ as Fig.1", lw=10)
    ax.plot(m, t_alfven2, label="Alfven  new, using $\ell/v_A$")
    ax.plot(m, t_ff, label="Free fall")
    # ax.set_xlabel(r"$\log_{10}(r/\mathrm{[cm]})$")
    ax.set_xlabel(r"$m \ [M_\odot]$")
    ax.set_ylabel(r"timescale [s]")
    ax.legend(frameon=True)
    ax.set_yscale('log')
    ax.set_ylim(ymax=1e17)
    plt.show()


==> scripts/res_test.py <==
import numpy as np
import matplotlib.pyplot as plt
from MESAreader import get_src_col, Rsun_cm
import matplotlib.gridspec as gridspec
from HRD import make_one_HRD
import glob

def compare_models(pfile1, pfile2, hfile1, hfile2, fig_name=None):
    src1, col1 = get_src_col(pfile1)
    logr1 = np.log10((10.**(src1[:, col1.index("logR")]))*Rsun_cm)
    logj1 = np.log10(src1[:, col1.index("omega")]*src1[:, col1.index("i_rot")])
    logrho1 = src1[:, col1.index("logRho")]
    logT1 = src1[:, col1.index("logT")]
    v1 = src1[:, col1.index("velocity")]*1e-5
    m1 = src1[:, col1.index("mass")]
    i1 = m1 < 5
    nz1 = len(logrho1)

    src2, col2 = get_src_col(pfile2)
    logr2 = np.log10((10.**(src2[:, col2.index("logR")]))*Rsun_cm)
    logj2 = np.log10(src2[:, col2.index("omega")]*src2[:, col2.index("i_rot")])
    logrho2 = src2[:, col2.index("logRho")]
    logT2 = src2[:, col2.index("logT")]
    v2 = src2[:, col2.index("velocity")]*1e-5
    m2 = src2[:, col2.index("mass")]
    i2 = m2 < 5
    nz2 = len(logrho2)

    fig = plt.figure(figsize=(20,10))
    gs = gridspec.GridSpec(200, 100)
    ax1 = fig.add_subplot(gs[:50, :50])
    ax2 = fig.add_subplot(gs[50:100, :50])
    ax3 = fig.add_subplot(gs[100:150, :50])
    ax4 = fig.add_subplot(gs[150:, :50])
    HRD_ax = fig.add_subplot(gs[:, 60:])

    make_one_HRD(hfile1, HRD_ax, c='C0', zorder=0)
    make_one_HRD(hfile2, HRD_ax, ls='--', c='C1', zorder=1)
    HRD_ax.invert_xaxis()
    HRD_ax.set_xlabel(r"$\log_{10}(T_{c}/[K])$")
    HRD_ax.set_ylabel(r"$\log_{10}(L/L_\odot)$")

    ax1.plot(logr1[i1], logj1[i1]) #, label=r"$j = \omega I$")
    ax2.plot(logr1[i1], logrho1[i1], label=r"$\rho$")
    ax3.plot(logr1[i1], logT1[i1])
    ax4.plot(logr1[i1], v1[i1])

    ax1.plot(logr2[i2], logj2[i2], ls='--') #, label=r"$j = \omega I$")
    ax2.plot(logr2[i2], logrho2[i2], ls='--', label=r"$\rho$")
    ax3.plot(logr2[i2], logT2[i2], ls='--')
    ax4.plot(logr2[i2], v2[i2], ls='--')

    ax4.set_ylim(-380, 50)

    HRD_ax.plot(np.nan, np.nan, c='k', label=f"{int(nz1)}")
    HRD_ax.plot(np.nan, np.nan, c='k', ls='--', label=f"{int(nz2)}")
    HRD_ax.legend(ncol=1, columnspacing=0.5, title="Final # mesh points:")

    # ax1.set_ylabel(r"$\log_{10}(j/ \mathrm{[cm^2 \ s^{-1}]})$")
    ax1.text(0.05, 0.95, r"$\log_{10}(j/ \mathrm{[cm^2 \ s^{-1}]})$",
             fontsize=30, va="top", ha="left", transform=ax1.transAxes)
    # ax2.set_ylabel(r"$\log_{10}(\rho/\mathrm{g\ cm^{-3}})$")
    ax2.text(0.05, 0.05, r"$\log_{10}(\rho/\mathrm{[g\ cm^{-3}]})$",
             fontsize=30, va="bottom", ha="left", transform=ax2.transAxes)
    # ax3.set_ylabel(r"$\log_{10}(T/ \mathrm{[K]})$")
    ax3.text(0.05, 0.05, r"$\log_{10}(T/ \mathrm{[K]})$", fontsize=30,
             va="bottom", ha="left", transform=ax3.transAxes)
    # ax4.set_ylabel(r"$v \ [\mathrm{km\ s^{-1}}]$")
    ax4.text(0.05, 0.05, r"$v \ [\mathrm{km\ s^{-1}}]$", fontsize=30,
             va="bottom", ha="left", transform=ax4.transAxes)
    ax4.set_xlabel(r"$\log_{10}(r/ \mathrm{[cm])}$")
    # fig.align_ylabels()
    if fig_name:
        plt.savefig(fig_name)
    else:
        plt.show()


if __name__ == "__main__":
    root = "/home/mrenzo/Runs/CHE_jets/model_for_Ore/"
    pfile1 = root+"higher_res_post_O/LOGS/CHE_single_core_collapse.data"
    pfile2 = root+"standard/LOGS/CHE_single_core_collapse.data"
    hfile1 = glob.glob(root+"higher_res_post_O/LOGS/history.data")[0]
    hfile2 = glob.glob(root+"standard/LOGS/history.data")[0]
    fig_name = "../res_test_with_HRD.pdf"
    compare_models(pfile1, pfile2, hfile1, hfile2, fig_name=fig_name)


==> scripts/summary_profile.py <==
""" Script to reproduce Fig. 1 """
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from pathlib import Path
from math import pi
from MESAreader import (get_src_col, Rsun_cm, Msun, clight, G_cgs,
                        read_MESA_header, secyer)
from preCC_profile import (calculate_lso_radius_and_spin_parameter,
                           get_thermal_diff,
                           get_local_alfven_timescale,
                           get_local_free_fall_timescale,
                           get_local_B_groth_timescale,
                           get_length_scale_B_pol_ST)


def plot_lengthscale(pfile):
    fig = plt.figure()
    gs = gridspec.GridSpec(240, 150)
    ax = fig.add_subplot(gs[:, :])
    axr = ax.twinx()
    src, col = get_src_col(pfile)
    conv = src[:, col.index("brunt_N2")] < 0
    log_D_mix = src[:, col.index("log_D_mix")]
    logr = np.log10(src[:, col.index("radius")]*Rsun_cm)
    thermal_diff = get_thermal_diff(pfile)
    ell = get_length_scale_B_pol_ST(pfile)
    ax.plot(logr, thermal_diff)
    ax.plot(logr, log_D_mix, c='C1')
    ax.set_yscale('log')
    axr.plot(logr, ell, c='r')
    axr.set_yscale('log')
    # t_ff = get_local_free_fall_timescale(pfile)
    # ax.set_xlabel(r"$\log_{10}(\tau_{free\ fall} / [s])$")
    ax.set_xlabel(r"$\log_{10}(r / \mathrm{cm})$")
    ax.set_ylabel(r"$\kappa$ as in Spruit 2002", color="C0")
    axr.set_ylabel(r"$\ell = 1/k \ \mathrm{[cm]}$", color='red')
    ymin, ymax = ax.get_ylim()
    ax.fill_between(logr, ymin, ymax,
                    where=conv, color="#808080", alpha=0.5, zorder=0)
    plt.show()


def get_dr(radius):
    """ radius: `np.array` MESA ordered array (0 = surface, -1 = core)"""
    # flip array so it is monotonically increasing from center out
    radius = radius[::-1]
    dr = np.diff(radius)
    # add inner radius -- now 0 is innermost radius
    dr = np.concatenate(([radius[0]], dr))
    # flip back to MESA convention
    dr = dr[::-1]
    return dr  # same units as input radius


def get_dflux_unrealistic(pfile, m_BH_seed=2.7):
    """ assumes all the B_r have the same polarity """
    t_ff = get_local_free_fall_timescale(pfile)
    t_A = get_local_alfven_timescale(pfile)
    src, col = get_src_col(pfile)
    logbr = src[:, col.index("dynamo_log_B_r")]
    br = 10.0**logbr
    r = src[:, col.index("radius")]*Rsun_cm
    dr = get_dr(r)
    mass = src[:, col.index("mass")]
    Flux = br*2*pi*r*dr
    # remove contribution from where not flux freezing
    i_no_flux_freezing = t_A < t_ff
    Flux[i_no_flux_freezing] = 0.0
    # remove contribution from where inside BH
    i_inner_mass = mass < m_BH_seed
    Flux[i_inner_mass] = 0.0
    return Flux, i_no_flux_freezing, i_inner_mass


def get_flux_random_one_realization(pfile, m_BH_seed=2.7, seed=17):
    """ TODO: check for ell>dr cases and what to do when N_loop not >> 1 """
    dFlux, i_no_freezing, i_inner_mass = get_dflux_unrealistic(pfile, m_BH_seed=m_BH_seed)
    ell = get_length_scale_B_pol_ST(pfile)
    src, col = get_src_col(pfile)
    r = src[:, col.index("radius")]*Rsun_cm
    """ calculate the number of poloidal loops in each shell as
    Volume spherical shell of inner radius r  and thickness ell
    divided volume of sphere of radius ell
    """
    N_loops = (3*r*r)/(ell*ell)
    # print("N_loops thickness ell", N_loops)
    """ assuming N_loops >>1 and random walk in polarity
    decrease the contribution of each shell of thickness ell
    by sqrt(N_loops).
    """
    dFlux = dFlux/np.sqrt(N_loops)
    """ now for each shell of thickness dr in the MESA model
    there are N_shells = dr/ell shells of thickness ell,
    bringing another factor of sqrt(dr/ell)
    """
    dr_MESA = get_dr(r)
    N_shells = dr_MESA/ell
    # print("dr/ell", N_shells)
    dFlux = dFlux/np.sqrt(N_shells)
    """ finally, randomize the polarity of each of these shells """
    random_array = np.random.default_rng(seed=seed).uniform(low=0.0,
                                                            high=1.0,
                                                            size=len(dFlux))
    i_negative = random_array <= 0.5
    # flip sign
    dFlux[i_negative] = -dFlux[i_negative]
    dFlux[np.isnan(dFlux)] = 0  # remove nans
    return dFlux, i_negative


def eta_a(a):
    """ estimate from Lowell et al. 2024 """
    return 1.063*a*a*a*a+0.395*a*a


def rgrav(m):
    """ gravitational radius in cm, given m in Msun units """
    return 2*G_cgs*m*Msun/(clight*clight)


def required_Bflux(P_jet, m_BH, a):
    """analytic estimate of the required magnetic flux to obtain a
    certain jet power Pjet with a BH mass m_BH spinning with Kerr
    parameter a. Using estimate from from Gottlieb+23 -- see Eq. 6

    Parameters:
    -----------
    P_jet: float or np.array, jet power wanted in erg/s
    m_BH:  float or np.array, BH mass in Msun units
    a:     float or np.array, spin parameter

    Returns:
    --------
    Bflux: float or np.array, required magnetic flux in G cm^2
    """
    # P_jet = 3e49 * ((Phi/1e27)**2) * ((m_BH/3.0)**(-2)) * (a_BH/0.5)**2  # erg/s
    # Bflux = 1e27 * np.sqrt(P_jet/ 3e49) * (m_BH/3.0) / (a/0.5) # G cm^2
    rg = rgrav(m_BH)
    eta = eta_a(a)
    phi_MAD = 50  # max dimensionless flux for MAD disk
    Bflux = np.sqrt(phi_MAD * P_jet * rg * rg / (eta * clight))
    return Bflux


def get_age(pfile):
    src, col = read_MESA_header(pfile)
    return float(src[col.index("star_age")])


def get_dt(pfile):
    src, col = read_MESA_header(pfile)
    return (float(src[col.index("time_step")])*secyer)


def get_dM_dt(pfile):
    src, col = get_src_col(pfile)
    # load arrays opposite to how MESA outputs
    # meaning from the center outwards
    dm = src[::-1, col.index("dm")]/Msun  # Msun
    t_ff = get_local_free_fall_timescale(pfile)
    t_ff = t_ff[::-1]
    dt_ff = np.diff(t_ff, prepend=0)
    dm_dt = dm/dt_ff
    # flip back to respect MESA convention
    # that is, return an array from surface inwards
    dm_dt = dm_dt[::-1]
    return dm_dt  # Msun/sec


def get_fe_core_mass(pfile):
    src, col = read_MESA_header(pfile)
    m_fe = float(src[col.index("fe_core_mass")])
    return m_fe


def get_fe_core_radius_cm(pfile):
    m_fe = get_fe_core_mass(pfile)
    src, col = get_src_col(pfile)
    m = src[:, col.index("mass")]
    logr = np.log10((10.**(src[:, col.index("logR")]))*Rsun_cm)
    return logr[np.argmin(np.absolute(m-m_fe))]


def get_he_core_radius_cm(pfile):
    src, col = read_MESA_header(pfile)
    m_he = float(src[col.index("he_core_mass")])
    src, col = get_src_col(pfile)
    m = src[:, col.index("mass")]
    logr = np.log10((10.**(src[:, col.index("logR")]))*Rsun_cm)
    return logr[np.argmin(np.absolute(m-m_he))]


def get_mod_number(pfile):
    src, col = read_MESA_header(pfile)
    return int(src[col.index("model_number")])


def get_fig_name_pfile(pfile):
    path = Path(pfile)
    plots_folder = (path.parent).parent / "plots" / "mod_num"
    if not os.path.isdir(plots_folder):
        os.system("mkdir -p "+str(plots_folder))
    filename = "model_number"+f"{get_mod_number(pfile):06d}"+".png"
    return str(plots_folder / filename), plots_folder


def plot_Bflux(pfile, ax, m_BH=2.7):
    src, col = get_src_col(pfile)
    get_flux_random_one_realization(pfile, m_BH_seed=m_BH)
    # ell = get_length_scale_B_pol_ST(pfile)
    logt_ff = np.log10(get_local_free_fall_timescale(pfile))
    flux_PNS, i1, j1, = get_dflux_unrealistic(pfile, m_BH_seed=0)
    flux_BH, i2, j2 = get_dflux_unrealistic(pfile, m_BH_seed=2.7)
    # flip backwards to go from inside out
    ax.plot(logt_ff[::-1], np.cumsum(flux_PNS[::-1]), c='indigo', ls="--", lw=3)
    ax.plot(logt_ff[::-1], np.cumsum(flux_BH[::-1]), c='C1', ls="--", lw=3)
    for i in range(10):
        flux_random_PNS, i_negative = get_flux_random_one_realization(pfile,
                                                                      m_BH_seed=0,
                                                                      seed=i)
        ax.plot(logt_ff[::-1], np.cumsum(flux_random_PNS[::-1]), c='indigo', lw=3)
        flux_random_BH, i_negative = get_flux_random_one_realization(pfile,
                                                                     m_BH_seed=2.7,
                                                                     seed=i)
        ax.plot(logt_ff[::-1], np.cumsum(flux_random_BH[::-1]), c='C1', lw=3)
    # ax.axvline(logt_ff[iBH], 0, 1, ls='--', c='k')
    # ax.axvline(logt_ff[iPNS], 0, 1, ls='--', c='r')
    ymin, ymax = ax.get_ylim()
    ax.fill_between(logt_ff[::-1], ymin, ymax,
                    where=i1[::-1], color="#808080", alpha=0.5, zorder=0)


def plot_profile_summary(pfile, fig_name="auto", title=False):
    src, col = get_src_col(pfile)
    j_specific = src[:, col.index("j_rot")]  # r*r*omega
    B_r = 10.**(src[:, col.index("dynamo_log_B_r")])
    B_phi = 10.**(src[:, col.index("dynamo_log_B_phi")])
    mass = src[:, col.index("mass")]
    Rho = 10.0**(src[:, col.index("logRho")])
    print("max rho, min rho", f"{max(np.log10(Rho)):.2f}", f"{min(np.log10(Rho)):.2f}")
    v = src[:, col.index("velocity")]*1e-5  # km/s
    a = np.minimum(clight*j_specific/(G_cgs*mass*Msun),np.ones(len(mass)))
    r_ISCO, j_ISCO = calculate_lso_radius_and_spin_parameter(mass, a)
    r_ISCO_nonrot, j_ISCO_nonrot = calculate_lso_radius_and_spin_parameter(mass, np.zeros(len(mass)))
    r_ISCO_maxrot, j_ISCO_maxrot = calculate_lso_radius_and_spin_parameter(mass, np.ones(len(mass)))
    tau_alfven = get_local_alfven_timescale(pfile)
    tau_ff = get_local_free_fall_timescale(pfile)
    tau_B_growth = get_local_B_groth_timescale(pfile)

    # setup canvas
    fig = plt.figure(figsize=(10, 30))
    gs = gridspec.GridSpec(240, 150)
    ax1 = fig.add_subplot(gs[:40, :])
    ax2 = fig.add_subplot(gs[40:80, :])
    bx2 = ax2.twinx()
    ax3 = fig.add_subplot(gs[80:120, :])
    bx3 = ax3.twinx()
    ax4 = fig.add_subplot(gs[120:160, :])
    ax5 = fig.add_subplot(gs[160:200, :])
    ax6 = fig.add_subplot(gs[200:, :])
    top_ax = ax1.twiny()
    axes = [ax1, ax2, ax3, ax4, ax5, ax6]

    # chose x-axis
    # x = logr
    # ax5.set_xlabel(r"$\log_{10}(r/\mathrm{[cm]})$")
    # ax1.set_xlim(xmin=5.5, xmax=11.5)

    # x = np.log10(mass)
    # ax5.set_xlabel(r"$\log_{10}(m \ [M_\odot])$")
    # ax1.set_xlim(1e-5, 1.5)

    x = np.log10(tau_ff)
    ax3.set_xlabel(r"$\log_{10}(\tau_{free\ fall} / [s])$")
    ax1.set_xlim(-1.5, 2.6)
    xmin, xmax = ax1.get_xlim()


    for ax in axes:
        ax.set_xlim(ax1.get_xlim())
    top_ax.set_xlim(ax1.get_xlim())

    # plot panels
    ax1.fill_between(x, j_ISCO_nonrot, j_ISCO_maxrot,
                     color="#808080", alpha=0.5, zorder=0)
    # a=0 and a=1 as separate lines
    # ax1.plot(x, j_ISCO_nonrot, c='#808080', lw=2,
    #          ls='--', label=r"$j_{\rm ISCO}(a=0)$")
    # ax1.plot(x, j_ISCO_maxrot, c='#808080',
    #          lw=3, ls=':', label=r"$j_\mathrm{ISCO}(a=1)$")
    ax1.plot(x, j_ISCO, c='k', ls='-', label=r"$j_{\rm ISCO}(a(m, j))$",
             zorder=10)
    ax1.plot(x, j_specific, c='b', label=r"$j=r^2\omega$", zorder=10)
    ax1.set_ylabel(r"$j \ [\mathrm{cm^2\ s^{-1}}]$")
    ax1.set_yscale('log')
    ax1.legend(fontsize=20, columnspacing=0.5,  # handlelength=0.5,  # ncol=2,
               loc="lower right", frameon=True)
    ax1.set_yticks([1e10, 1e15])
    ax1.set_yticks([1e11, 1e12, 1e13, 1e14, 1e16, 1e17, 1e18, 1e19],
                   minor=True)
    ax1.set_yticklabels([], minor=True)

    bx2.plot(x, mass, c='orange')
    ax2.plot(x, Rho, c='r')
    ax2.set_yscale("log")
    ax2.set_ylim(-8, 10)
    ax2.set_yticks([1e-6, 1e0, 1e6])
    ax2.set_yticks([1e-8, 1e-7, 1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1e1,
                    1e2, 1e3, 1e4, 1e5, 1e7, 1e8, 1e9, 1e10], minor=True)
    ax2.set_yticklabels([], minor=True)
    ax2.set_ylabel(r"$\rho \ [\mathrm{g\ cm^{-3}}]$", color='r')
    bx2.set_ylabel(r"$m \ [M_\odot]$", color='orange')

    mdot = get_dM_dt(pfile)
    ax3.plot(x, mdot, c='magenta', label=r"$\dot{M}$")
    ax3.set_yscale('log')
    ax3.set_ylim(1e-3, 1e2)
    ax3.set_yticks([1e-2,  1e0, 1e2])
    ax3.set_yticks([1e-3, 1e-1, 1e1], minor=True)
    ax3.set_yticklabels([], minor=True)
    bx3.plot(x, v, c='c', label=r"$v$")
    bx3.set_ylim(ax3.get_ylim())
    bx3.set_ylabel(r"$v\ [\mathrm{km\ s^{-1}}]$", color='c')
    ax3.set_ylabel(r"$\dot{M} \ [M_\odot \ s^{-1}]$", color="magenta")
    # ax3.axhline(mdot[np.argmin(np.absolute(x))], 0, 1, c="#808080", ls='--',
    #             zorder=0)
    # print("mdot at 1 sec", f"{mdot[np.argmin(np.absolute(x))]:2f}")
    ax3.fill_between(np.linspace(xmin, xmax, len(mass)),
                     0.1, 3,
                     color="b", alpha=0.2, zorder=1)
    bx3.set_ylim(-500, 50)
    ax4.plot(x, B_r, c="pink", label=r"$\log_{10}(B_{r})$")
    ax4.plot(x, B_phi, c="green", label=r"$\log_{10}(B_{\varphi})$")
    ax4.set_ylabel(r"$B\ \mathrm{[G]}$")
    ax4.legend(fontsize=20, loc="upper right",  # ncol=2,
               frameon=True,  columnspacing=0.5)  # handlelength=0.5,
    ax4.set_ylim(1e2, 1e13)
    ax4.set_yscale('log')
    ax4.set_yticks([1e7, 1e12])
    ax4.set_yticks([1e2, 1e3, 1e4, 1e5, 1e6, 1e8, 1e9, 1e10, 1e11,
                    1e13], minor=True)
    ax4.set_yticklabels([], minor=True)

    ax5.plot(x, tau_alfven, c='purple', label=r"$\tau_{\rm Alfven}$", zorder=1)
    ax5.plot(x, tau_B_growth, c='gold', label=r"$\tau_{\rm TS}$", zorder=2)
    ax5.plot(x, tau_ff, c='#808080', ls='--', label=r"$\tau_{\rm free\ fall}$", zorder=0)
    ax5.set_ylabel(r"$\tau \ [s]$")
    ax5.set_yscale('log')
    ax5.legend(fontsize=20, loc="lower right", ncol=3,
               # bbox_to_anchor=(1, 5e8), bbox_transform=ax3.transData,
               frameon=True)
    ax5.set_ylim(1e-4, 1e9)
    ax5.set_yticks([1e-4, 1e0, 1e4, 1e8])
    ax5.set_yticks([1e-4, 1e-3, 1e-2, 1e-1, 1e0, 1e1, 1e2, 1e3, 1e4,
                    1e6, 1e7, 1e9], minor=True)
    ax5.set_yticklabels([], minor=True)

    ax6.set_ylim(1e20, 1e29)
    # mark magnetic flux required for jet power of 1e49-1e51 erg/s
    Bflux_min = required_Bflux(1e49, 2.7, a=0.5)
    Bflux_max = required_Bflux(1e51, 2.7, a=0.5)
    ax6.fill_between(np.linspace(xmin, xmax, len(mass)),  # use x if making m_BH and a functions
                     Bflux_min,
                     Bflux_max,
                     color="r", alpha=0.2, zorder=1)
    plot_Bflux(pfile, ax6, m_BH=2.7)
    ax6.plot(np.nan, np.nan, c='k', ls="--", lw=3,
             label = "optimistic (unrealistic)")
    ax6.plot(np.nan, np.nan, c='k', lw=3,
             label = "randomized")
    ax6.legend(frameon=True, loc="upper right", fontsize=20, ncol=2,
               # handlelength=0.7,  # handletextpad=0.1,
               columnspacing=0.5)

    ax6.set_yscale('log')
    ax6.set_xlabel(r"$\log_{10}(\tau_{free\ fall} / [s])$")
    # ax6.set_xlabel(r"$\log_{10}(r/\mathrm{[cm]})$")
    ax6.set_ylabel(r"$\int d\,\Phi \ [G\ cm^2]$")
    ax6.set_yticks([1e20, 1e22, 1e24, 1e26, 1e28], minor=False)
    ax6.set_yticks([1e21, 1e23, 1e25, 1e27], minor=True)
    ax6.set_yticklabels([], minor=True)

    # remove ticks labels where not needed
    ax1.set_xticklabels([])
    ax2.set_xticklabels([])
    ax3.set_xticklabels([])
    ax4.set_xticklabels([])
    ax5.set_xticklabels([])

    # add vertical lines
    for ax in axes:
        ax.axvline(x[np.argmin(np.absolute(mass-1.7))], 0, 1, ls='--',
                   lw=2, c='r', zorder=0)
        # ax.axvline(x[np.argmin(np.absolute(mass-get_fe_core_mass(pfile)))],
        #            0, 1, ls='--', lw=2, c='#808080', zorder=0)
        ax.axvline(x[np.argmin(np.absolute(mass-2.7))], 0, 1, ls='--',
                   lw=2, c='k', zorder=0)

    top_ax.set_xticks([x[np.argmin(np.absolute(mass-1.7))],
                       # x[np.argmin(np.absolute(mass-get_fe_core_mass(pfile)))],
                       x[np.argmin(np.absolute(mass-2.7))]], minor=False)
    top_ax.set_xticks([], minor=True)
    tick_labels = top_ax.set_xticklabels(["PNS",
                                          # "Fe",
                                          "BH"])
    tick_col = ['r',
                # "#808080",
                'k']
    for label, color in zip(tick_labels, tick_col):
        label.set_color(color)
        label.set_fontsize(20)
        label.set_rotation(48)

    if title:
        ax1.set_title(r"$t=$"+f"{get_age(pfile)*1e-6:.9f}"+
                      "Myr, dt="+f"{get_dt(pfile):.2e} sec", size=30)
    fig.align_ylabels()
    if fig_name is None:
        plt.show()
        plt.close()
    elif (fig_name == "auto"):
        fig_name, folder = get_fig_name_pfile(pfile)
    else:
        plt.savefig(fig_name)


if __name__ == "__main__":
    # root = "../MESA_output/1/"
    # pfile = root+"CHE_single_core_collapse.data"
    pfile = "../MESA_output/LOGS/CHE_single_core_collapse.data"
    fig_name = "../large_net_CCprofile.pdf"
    plot_profile_summary(pfile, fig_name=fig_name)

